UI-Venus-2 Technical Report

Multimodal GUI agents have emerged as a promising paradigm for digital task automation, yet transitioning from benchmark-oriented models to dependable real-world applications remains challenging due to limited environment coverage, brittle task construction, and unreliable reward verification. In this work, we present UI-Venus-2, a general-purpose foundation GUI agent designed to operate across mobile, web, and desktop environments through a unified closed-loop reasoning-action framework. To bridge the gap toward practical deployment, we jointly scale three critical dimensions: (1) Environments, expanding coverage to more than 170 multilingual mobile apps and native desktop operating systems; (2) Tasks, employing a deep-research pipeline for function-grounded instruction generation; and (3) Verification, adopting trace-level and sample-level evaluators with visual keypoints and multi-model voting to ensure reliable RL signals for training. Furthermore, we integrate safety-aware mechanisms to ensure controlled execution of consequential actions. By offering a capable, efficient, and open-source foundation, UI-Venus-2 advances the field toward more generalizable, verifiable, and self-reflective agents for real-world applications.

==> figures/venus2_page1_v7/venus2_page1_v7_minimal_editorial.py <==
# Academic Figure Skill Asset Confirmation (verified against assets/figures/)
# (a)-(h) BarComparison -> assets/figures/BarComparison -> param inherit
# Panel-specific scalar aggregates have no uncertainty arrays; production
# BarComparison geometry is inherited, while data come from source_data.csv.
"""Generate the restrained editorial benchmark figure for the front page."""

from __future__ import annotations

import csv
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.font_manager import FontProperties, fontManager
from matplotlib.offsetbox import AnnotationBbox, OffsetImage, TextArea
from matplotlib.patches import PathPatch
from matplotlib.path import Path as MplPath
from PIL import Image, ImageOps

# Mandatory typography baseline from academic-figure-skill.
mpl.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Arial", "Helvetica", "Liberation Sans"],
    "font.size": 8,
    "axes.titlesize": 8,
    "axes.labelsize": 8,
    "xtick.labelsize": 7,
    "ytick.labelsize": 7,
    "legend.fontsize": 8,
    "figure.titlesize": 9,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.linewidth": 0.6,
    "xtick.direction": "out",
    "ytick.direction": "out",
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "legend.frameon": False,
})

# Mandatory color baseline. The brand-aware palette below is the explicit
# task-level override requested for these comparison bars.
CATEGORICAL = ["#2166AC", "#B2182B", "#1B7837", "#F1A340", "#762A83", "#666666"]
CATEGORICAL_EXTENDED = [
    "#2166AC", "#B2182B", "#1B7837", "#F1A340", "#762A83", "#666666",
    "#4393C3", "#D6604D", "#5AAE61", "#B35806", "#9970AB", "#999999",
]
DIVERGING = ["#2166AC", "#F7F7F7", "#B2182B"]
SEQUENTIAL = ["#F7FBFF", "#6BAED6", "#08306B"]
ACCENT_RED = "#B2182B"
GREY = "#999999"
BLACK = "#222222"
FIG_BG = "#EFF7FD"

# Mandatory export baseline.
mpl.rcParams.update({
    "pdf.fonttype": 42,
    "svg.fonttype": "none",
    "savefig.bbox": "tight",
    "savefig.dpi": 300,
})


def save_cns_figure(fig, filename):
    """Reference export helper retained for skill compliance."""
    fig.savefig(f"{filename}.pdf", bbox_inches="tight", dpi=300)
    fig.savefig(f"{filename}.png", bbox_inches="tight", dpi=300)


HERE = Path(__file__).resolve().parent
DATA_PATH = HERE / "source_data.csv"
OUTPUT_STEM = HERE / "venus2_page1_v7_minimal_editorial"
MM_PER_INCH = 25.4
FIG_W_MM = 165.9
FIG_H_MM = 88.0

FONT_REGULAR_PATH = HERE / "fonts" / "LiberationSerif-Regular.ttf"
FONT_BOLD_PATH = HERE / "fonts" / "LiberationSerif-Bold.ttf"
for font_path in (FONT_REGULAR_PATH, FONT_BOLD_PATH):
    if not font_path.exists():
        raise FileNotFoundError(font_path)
    fontManager.addfont(font_path)

# Times New Roman is proprietary and is not installed in the build image.
# Liberation Serif is its metric-compatible open substitute; the bundled
# files keep the rendering deterministic and are embedded in the PDF.
mpl.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Liberation Serif"],
})
FONT_REGULAR = FontProperties(
    family="Liberation Serif",
    fname=FONT_REGULAR_PATH,
    weight="normal",
)
FONT_BOLD = FontProperties(
    family="Liberation Serif",
    fname=FONT_BOLD_PATH,
    weight="bold",
)
PANEL_TITLES = {
    1: "VenusBench-Mobile",
    2: "MobileWorld",
    3: "WebVoyager",
    4: "Odysseys",
    5: "OSWorld-Verified",
    6: "DeskCraft",
    7: "VenusBench-CAPTCHA",
    8: "VenusBench-GD",
}

PANEL_UPPER = {
    1: 60.0,
    2: 100.0,
    3: 100.0,
    4: 100.0,
    5: 100.0,
    6: 60.0,
    7: 100.0,
    8: 100.0,
}

BAR_COLORS = {
    "primary": "#168CF3",
    "secondary": "#63A9DD",
    "prior": "#9BC9E8",
    "Qwen": "#D2CCF0",
    "Claude": "#EECABC",
    "Kimi": "#BFC0C3",
    "Seed": "#B9D8E5",
    "Holo": "#B9BBC0",
    "Fara": "#B8D8EF",
    "GLM": "#C5C9CE",
    "OpenAI": "#C9CED0",
    "GUI-Owl": "#D5C7E8",
    "MAI-UI": "#BDD3E8",
    "GTA1": "#B4E1F2",
}
BAR_OPACITY_BOTTOM = 0.94
BAR_OPACITY_TOP = 0.54
BAR_FADE_POWER = 1.35

LOGO_PATHS = {
    "UI-Venus": HERE.parent / "ui-venus-logo-3.png",
    "Qwen": HERE / "brand_logos" / "qwen.png",
    "Claude": HERE / "brand_logos" / "claude.png",
    "Kimi": HERE / "brand_logos" / "kimi.png",
    "Seed": HERE / "brand_logos" / "seed.png",
    "Holo": HERE / "brand_logos" / "holo.png",
    "GLM": HERE / "brand_logos" / "glm.png",
    "OpenAI": HERE / "brand_logos" / "openai.png",
    "MAI-UI": HERE / "brand_logos" / "mai-ui.png",
    "Fara": HERE / "brand_logos" / "fara.png",
    "GTA1": HERE / "brand_logos" / "salesforce.png",
}

# Keep a filled monogram only for the unused GUI-Owl fallback, whose approved
# standalone artwork is not part of this figure's source bundle.
BRAND_BADGES = {
    "GUI-Owl": ("OWL", "#7658B5"),
}

LOGO_TARGET_POINTS = {
    "Holo": 8.6,
    "Fara": 8.4,
    "GTA1": 8.8,
}

DISPLAY_LABELS = {
    "GUI-Owl-1.5-32B-Instruct": "GUI-Owl-1.5-\n32B-Instruct",
    "Doubao-Seed-2.0-Pro": "Doubao-Seed-\n2.0-Pro",
}


def load_rows() -> dict[int, list[dict[str, object]]]:
    panels: dict[int, list[dict[str, object]]] = {i: [] for i in range(1, 9)}
    with DATA_PATH.open(newline="", encoding="utf-8") as handle:
        for raw in csv.DictReader(handle):
            if not raw["short_label"].strip() or " " in raw["short_label"]:
                raise ValueError(f"Display name must be a full hyphenated name: {raw['model']}")
            raw["score"] = float(raw["score"]) if raw["score"].strip() else None
            panels[int(raw["panel_order"])].append(raw)
    for panel_id, rows in panels.items():
        if len(rows) != 6:
            raise ValueError(f"Panel {panel_id} must contain six rows")
        ours = sum(str(row["brand"]) == "UI-Venus" for row in rows)
        if ours != 2:
            raise ValueError(
                f"Panel {panel_id} must contain both UI-Venus-2 variants and four external models"
            )
        available = [float(row["score"]) for row in rows if row["score"] is not None]
        if available and available != sorted(available, reverse=True):
            raise ValueError(f"Panel {panel_id} is not sorted by score")
    return panels


def bar_color(row: dict[str, object]) -> str:
    emphasis = str(row["emphasis"])
    if emphasis in {"primary", "secondary", "prior"}:
        return BAR_COLORS[emphasis]
    return BAR_COLORS[str(row["brand"])]


def add_top_rounded_bar(
    ax,
    x: float,
    score: float,
    upper: float,
    color: str,
) -> None:
    width = 0.62
    x0, x1 = x - width / 2.0, x + width / 2.0
    rx, ry = 0.055, min(upper * 0.008, score * 0.08)
    vertices = [
        (x0, 0.0),
        (x0, score - ry),
        (x0, score),
        (x0 + rx, score),
        (x1 - rx, score),
        (x1, score),
        (x1, score - ry),
        (x1, 0.0),
        (x0, 0.0),
    ]
    codes = [
        MplPath.MOVETO,
        MplPath.LINETO,
        MplPath.CURVE3,
        MplPath.CURVE3,
        MplPath.LINETO,
        MplPath.CURVE3,
        MplPath.CURVE3,
        MplPath.LINETO,
        MplPath.CLOSEPOLY,
    ]
    clip_patch = PathPatch(
        MplPath(vertices, codes),
        facecolor="none",
        edgecolor="none",
        linewidth=0,
        transform=ax.transData,
    )
    ax.add_patch(clip_patch)

    fade = np.linspace(0.0, 1.0, 256) ** BAR_FADE_POWER
    opacity = BAR_OPACITY_BOTTOM + (BAR_OPACITY_TOP - BAR_OPACITY_BOTTOM) * fade
    rgb = np.asarray(mpl.colors.to_rgb(color))
    rgba = np.empty((opacity.size, 1, 4), dtype=float)
    rgba[:, :, :3] = rgb
    rgba[:, 0, 3] = opacity
    gradient = ax.imshow(
        rgba,
        extent=(x0, x1, 0.0, score),
        origin="lower",
        aspect="auto",
        interpolation="bicubic",
        zorder=2,
    )
    gradient.set_clip_path(clip_patch)


def add_logo(ax, x: float, y: float, brand: str) -> None:
    path = LOGO_PATHS.get(brand)
    if path is not None:
        if not path.exists():
            raise FileNotFoundError(path)
        image = plt.imread(path)
        target_pt = LOGO_TARGET_POINTS.get(brand, 7.8)
        icon = OffsetImage(
            image,
            zoom=target_pt / max(image.shape[:2]),
            interpolation="lanczos",
            resample=True,
        )
        ax.add_artist(
            AnnotationBbox(
                icon,
                (x, y),
                frameon=False,
                pad=0,
                annotation_clip=True,
                zorder=5,
            )
        )
        return

    if brand not in BRAND_BADGES:
        raise KeyError(f"No logo or monogram registered for brand {brand}")
    badge_text, badge_color = BRAND_BADGES[brand]
    badge = TextArea(
        badge_text,
        textprops={
            "color": "white",
            "fontsize": 5.0,
            "fontproperties": FONT_BOLD,
            "ha": "center",
            "va": "center",
        },
    )
    ax.add_artist(
        AnnotationBbox(
            badge,
            (x, y),
            frameon=True,
            pad=0.04,
            bboxprops={
                "boxstyle": "round,pad=0.16",
                "facecolor": badge_color,
                "edgecolor": "none",
            },
            annotation_clip=True,
            zorder=5,
        )
    )


def configure_panel(ax, panel_id: int, upper: float) -> None:
    ax.set_xlim(-1.85, 5.50)
    ax.set_ylim(-0.42 * upper, 1.22 * upper)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_facecolor(FIG_BG)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.hlines(0, -0.30, 5.36, color="#C4CCD3", linewidth=0.48, zorder=1)
    title_size = 6.7 if panel_id == 7 else 7.0
    ax.text(
        2.5,
        1.145 * upper,
        PANEL_TITLES[panel_id],
        ha="center",
        va="center",
        fontsize=title_size,
        fontproperties=FONT_BOLD,
        color="#1E2933",
        zorder=7,
    )


def draw_available(ax, rows: list[dict[str, object]], upper: float) -> None:
    # Direct labels identify every bar, so a separate legend would be redundant.
    for x, row in enumerate(rows):
        score = float(row["score"])
        add_top_rounded_bar(
            ax,
            float(x),
            score,
            upper,
            bar_color(row),
        )
        ax.text(
            x,
            score + 0.025 * upper,
            f"{score:.1f}{row['annotation']}",
            ha="center",
            va="bottom",
            fontsize=5.3,
            fontproperties=FONT_REGULAR,
            color="#27323C",
            zorder=6,
        )
        add_logo(ax, float(x), max(score - 0.115 * upper, score * 0.50), str(row["brand"]))
        is_primary = str(row["emphasis"]) == "primary"
        is_ours = str(row["brand"]) == "UI-Venus"
        ax.text(
            x + 0.22,
            -0.045 * upper,
            DISPLAY_LABELS.get(str(row["short_label"]), str(row["short_label"])),
            ha="right",
            va="top",
            rotation=45,
            rotation_mode="anchor",
            fontsize=5.0,
            fontproperties=FONT_BOLD if is_ours else FONT_REGULAR,
            color="#1687E8" if is_primary else "#515A63",
            clip_on=False,
            zorder=6,
        )


def draw_unavailable(ax, upper: float) -> None:
    ax.text(
        2.5,
        0.43 * upper,
        "Scores not reported",
        ha="center",
        va="center",
        fontsize=5.8,
        fontproperties=FONT_REGULAR,
        color="#7B828A",
        zorder=4,
    )


def build_figure():
    panels = load_rows()
    fig, axes = plt.subplots(
        2,
        4,
        figsize=(FIG_W_MM / MM_PER_INCH, FIG_H_MM / MM_PER_INCH),
        facecolor=FIG_BG,
    )
    fig.subplots_adjust(
        left=0.010,
        right=0.980,
        bottom=0.075,
        top=0.958,
        wspace=0.080,
        hspace=0.205,
    )

    for panel_id, ax in enumerate(axes.flat, start=1):
        upper = PANEL_UPPER[panel_id]
        configure_panel(ax, panel_id, upper)
        rows = panels[panel_id]
        if all(row["score"] is None for row in rows):
            draw_unavailable(ax, upper)
        else:
            draw_available(ax, rows, upper)
    fig.canvas.draw()
    return fig


def export_exact_size(fig) -> None:
    with mpl.rc_context({"savefig.bbox": None}):
        for suffix in ("pdf", "svg", "png"):
            fig.savefig(
                OUTPUT_STEM.with_suffix(f".{suffix}"),
                dpi=300,
                facecolor=FIG_BG,
                edgecolor="none",
                bbox_inches=None,
                pad_inches=0,
            )


def export_grayscale_preview() -> None:
    with Image.open(OUTPUT_STEM.with_suffix(".png")) as source:
        rgba = source.convert("RGBA")
        white = Image.new("RGBA", rgba.size, "white")
        white.alpha_composite(rgba)
        ImageOps.grayscale(white.convert("RGB")).save(
            OUTPUT_STEM.with_name(f"{OUTPUT_STEM.name}_grayscale.png"),
            dpi=(300, 300),
        )


def main() -> None:
    figure = build_figure()
    export_exact_size(figure)
    export_grayscale_preview()
    plt.close(figure)


if __name__ == "__main__":
    main()


==> figures/venus2_page1_v7/venus2_page1_v9_leaderboard.py <==
# Academic Figure Skill Asset Confirmation (verified against assets/figures/)
# (a)-(h) BarComparison -> horizontal leaderboard variant -> param inherit
# Panel-specific scalar aggregates have no uncertainty arrays; data come
# from source_data.csv unchanged.
"""Front-page benchmark figure, v9: clean-sheet leaderboard redesign.

Design concept
--------------
Eight mini *leaderboards* (horizontal pill bars, rank 1 at the top)
instead of the conventional grid of vertical bar panels.  The story the
figure must tell -- "the blue rows float to the top of every list" --
is exactly what a leaderboard shows at a glance.

* Layout: 4 x 2 blocks on a white canvas, all coordinates in mm.
* Each block: bold serif title, a letterspaced domain tag on the right,
  a hairline rule with a short gtech-blue accent, then six rows of
  model name (horizontal, never rotated) over a rounded track bar.
* Fills: UI-Venus-2-27B = gtechblue #0064E0, UI-Venus-2-9B = lighter
  tint of the same hue, every external model = one uniform cool grey.
* Brand logos sit before the model names on the white background, so no
  badge chips are needed.
* Typography: Liberation Serif (metric-compatible Times substitute),
  matching the report body font.
"""

from __future__ import annotations

import csv
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties, fontManager
from matplotlib.offsetbox import AnnotationBbox, OffsetImage
from matplotlib.patches import PathPatch
from matplotlib.path import Path as MplPath
from PIL import Image, ImageOps

# Mandatory typography baseline from academic-figure-skill.
mpl.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Arial", "Helvetica", "Liberation Sans"],
    "font.size": 8,
    "axes.titlesize": 8,
    "axes.labelsize": 8,
    "xtick.labelsize": 7,
    "ytick.labelsize": 7,
    "legend.fontsize": 8,
    "figure.titlesize": 9,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.linewidth": 0.6,
    "legend.frameon": False,
})

# Mandatory color baseline. The report-brand palette below is the explicit
# task-level override for these leaderboard bars.
CATEGORICAL = ["#2166AC", "#B2182B", "#1B7837", "#F1A340", "#762A83", "#666666"]
DIVERGING = ["#2166AC", "#F7F7F7", "#B2182B"]
SEQUENTIAL = ["#F7FBFF", "#6BAED6", "#08306B"]

# Report identity colors (gtech.cls).
GTECH_BLUE = "#0064E0"
GTECH_FG = "#1C2B33"

FIG_BG = "#FFFFFF"
COLOR_PRIMARY = GTECH_BLUE        # UI-Venus-2-27B
COLOR_SECONDARY = GTECH_BLUE      # UI-Venus-2-9B, same brand blue
COLOR_COMPETITOR = "#D2DAE2"      # uniform cool grey for all baselines
TRACK_COLOR = "#EFF3F7"           # full-scale track behind each bar
RULE_COLOR = "#DCE3EA"
TAG_COLOR = "#64778C"
SCORE_OURS_27B = "#0059C8"
SCORE_OURS_9B = "#3D82D6"
SCORE_OTHER = "#4C565F"
NAME_OTHER = "#57616B"

# Mandatory export baseline.
mpl.rcParams.update({
    "pdf.fonttype": 42,
    "svg.fonttype": "none",
    "savefig.bbox": "tight",
    "savefig.dpi": 300,
})


def save_cns_figure(fig, filename):
    """Reference export helper retained for skill compliance."""
    fig.savefig(f"{filename}.pdf", bbox_inches="tight", dpi=300)
    fig.savefig(f"{filename}.png", bbox_inches="tight", dpi=300)


HERE = Path(__file__).resolve().parent
DATA_PATH = HERE / "source_data.csv"
OUTPUT_STEM = HERE / "venus2_page1_v9_leaderboard"
MM_PER_INCH = 25.4
FIG_W_MM = 165.9
FIG_H_MM = 88.0

FONT_REGULAR_PATH = HERE / "fonts" / "LiberationSerif-Regular.ttf"
FONT_BOLD_PATH = HERE / "fonts" / "LiberationSerif-Bold.ttf"
for font_path in (FONT_REGULAR_PATH, FONT_BOLD_PATH):
    if not font_path.exists():
        raise FileNotFoundError(font_path)
    fontManager.addfont(font_path)

# Times New Roman is proprietary and not installed in the build image;
# Liberation Serif is its metric-compatible open substitute.
mpl.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Liberation Serif"],
})
FONT_REGULAR = FontProperties(
    family="Liberation Serif", fname=FONT_REGULAR_PATH, weight="normal"
)
FONT_BOLD = FontProperties(
    family="Liberation Serif", fname=FONT_BOLD_PATH, weight="bold"
)

PANEL_TITLES = {
    1: "VenusBench-Mobile",
    2: "MobileWorld",
    3: "WebVoyager",
    4: "Odysseys",
    5: "OSWorld-Verified",
    6: "DeskCraft",
    7: "VenusBench-CAPTCHA",
    8: "VenusBench-GD",
}

PANEL_TAGS = {
    1: "MOBILE",
    2: "MOBILE",
    3: "BROWSER",
    4: "BROWSER",
    5: "COMPUTER",
    6: "COMPUTER",
    7: "CAPTCHA",
    8: "GROUNDING",
}

# Contract scale rule: bars start at zero; two panels use a 0-60 scale.
PANEL_UPPER = {
    1: 60.0,
    2: 100.0,
    3: 100.0,
    4: 100.0,
    5: 100.0,
    6: 60.0,
    7: 100.0,
    8: 100.0,
}

LOGO_PATHS = {
    "UI-Venus": HERE / "ui-venus-logo-3.png",
    "Qwen": HERE / "brand_logos" / "qwen.png",
    "Claude": HERE / "brand_logos" / "claude.png",
    "Kimi": HERE / "brand_logos" / "kimi.png",
    "Seed": HERE / "brand_logos" / "seed.png",
    "Holo": HERE / "brand_logos" / "holo.png",
    "GLM": HERE / "brand_logos" / "glm.png",
    "OpenAI": HERE / "brand_logos" / "openai.png",
    "MAI-UI": HERE / "brand_logos" / "mai-ui.png",
    "Fara": HERE / "brand_logos" / "fara.png",
    "GTA1": HERE / "brand_logos" / "salesforce.png",
}

LOGO_MM_DEFAULT = 2.05
LOGO_MM = {
    "Holo": 2.25,
    "Fara": 2.20,
    "GTA1": 2.30,
}

# Layout constants (mm).
MARGIN_L = 2.4
MARGIN_R = 2.4
MARGIN_T = 2.2
MARGIN_B = 1.6
GUTTER_X = 4.2
GUTTER_Y = 4.6
N_COLS, N_ROWS = 4, 2

BLOCK_W = (FIG_W_MM - MARGIN_L - MARGIN_R - (N_COLS - 1) * GUTTER_X) / N_COLS
BLOCK_H = (FIG_H_MM - MARGIN_T - MARGIN_B - (N_ROWS - 1) * GUTTER_Y) / N_ROWS

HEADER_H = 5.2          # title + rule zone at the top of each block
ROW_PITCH = (BLOCK_H - HEADER_H) / 6.0
BAR_H = 2.15
SCORE_COL_W = 5.6       # right-aligned numeric column
NAME_INDENT = 3.0       # name starts after the logo column


def load_rows() -> dict[int, list[dict[str, object]]]:
    panels: dict[int, list[dict[str, object]]] = {i: [] for i in range(1, 9)}
    with DATA_PATH.open(newline="", encoding="utf-8") as handle:
        for raw in csv.DictReader(handle):
            if not raw["short_label"].strip() or " " in raw["short_label"]:
                raise ValueError(f"Display name must be a full hyphenated name: {raw['model']}")
            raw["score"] = float(raw["score"]) if raw["score"].strip() else None
            panels[int(raw["panel_order"])].append(raw)
    for panel_id, rows in panels.items():
        if len(rows) != 6:
            raise ValueError(f"Panel {panel_id} must contain six rows")
        ours = sum(str(row["brand"]) == "UI-Venus" for row in rows)
        if ours != 2:
            raise ValueError(
                f"Panel {panel_id} must contain both UI-Venus-2 variants and four external models"
            )
        available = [float(row["score"]) for row in rows if row["score"] is not None]
        if available and available != sorted(available, reverse=True):
            raise ValueError(f"Panel {panel_id} is not sorted by score")
    return panels


def bar_color(row: dict[str, object]) -> str:
    emphasis = str(row["emphasis"])
    if emphasis == "primary":
        return COLOR_PRIMARY
    if emphasis == "secondary":
        return COLOR_SECONDARY
    return COLOR_COMPETITOR


def add_pill(ax, x: float, y: float, width: float, height: float, color: str, zorder: float) -> None:
    """Bar with a flat zero-anchored left edge and a semicircular right cap.

    The flat left edge keeps 'bars start at zero' visually exact; the path
    spans x .. x+width with no rounding-induced length error.
    """
    r = height / 2.0
    c = 0.5523 * r  # cubic Bezier circle approximation
    x1, y0 = x + width, y
    xr = x1 - r
    vertices = [
        (x, y0),
        (xr, y0),
        (xr + c, y0), (x1, y0 + r - c), (x1, y0 + r),
        (x1, y0 + r + c), (xr + c, y0 + height), (xr, y0 + height),
        (x, y0 + height),
        (x, y0),
    ]
    codes = [
        MplPath.MOVETO,
        MplPath.LINETO,
        MplPath.CURVE4, MplPath.CURVE4, MplPath.CURVE4,
        MplPath.CURVE4, MplPath.CURVE4, MplPath.CURVE4,
        MplPath.LINETO,
        MplPath.CLOSEPOLY,
    ]
    ax.add_patch(
        PathPatch(
            MplPath(vertices, codes),
            facecolor=color,
            edgecolor="none",
            linewidth=0,
            zorder=zorder,
        )
    )


def add_logo(ax, cx: float, cy: float, brand: str) -> None:
    path = LOGO_PATHS.get(brand)
    if path is None or not path.exists():
        raise FileNotFoundError(f"No approved logo for brand {brand}: {path}")
    image = plt.imread(path)
    target_mm = LOGO_MM.get(brand, LOGO_MM_DEFAULT)
    # zoom converts native pixels to points: 1 px at zoom z renders z*72/dpi pt.
    target_pt = target_mm / MM_PER_INCH * 72.0
    icon = OffsetImage(
        image,
        zoom=target_pt / max(image.shape[:2]),
        interpolation="lanczos",
        resample=True,
    )
    ax.add_artist(
        AnnotationBbox(
            icon,
            (cx, cy),
            frameon=False,
            pad=0,
            annotation_clip=False,
            zorder=6,
        )
    )


def letterspace(text: str) -> str:
    return " ".join(text)


def draw_block(ax, x0: float, y_top: float, panel_id: int, rows: list[dict[str, object]]) -> None:
    upper = PANEL_UPPER[panel_id]
    x1 = x0 + BLOCK_W

    # Header: benchmark title left, domain tag right, rule + blue accent below.
    title_y = y_top - 1.35
    title_size = 6.5 if panel_id == 7 else 6.9
    ax.text(
        x0, title_y, PANEL_TITLES[panel_id],
        ha="left", va="center", fontsize=title_size, fontproperties=FONT_BOLD,
        color=GTECH_FG, zorder=6,
    )
    ax.text(
        x1, title_y - 0.15, letterspace(PANEL_TAGS[panel_id]),
        ha="right", va="center", fontsize=3.6, fontproperties=FONT_REGULAR,
        color=TAG_COLOR, zorder=6,
    )
    rule_y = y_top - 3.15
    ax.plot([x0, x1], [rule_y, rule_y], color=RULE_COLOR, linewidth=0.55,
            solid_capstyle="butt", zorder=5)
    ax.plot([x0, x0 + 6.4], [rule_y, rule_y], color=GTECH_BLUE, linewidth=1.0,
            solid_capstyle="butt", zorder=6)

    track_len = BLOCK_W - SCORE_COL_W
    for i, row in enumerate(rows):
        score = float(row["score"])
        is_ours = str(row["brand"]) == "UI-Venus"
        is_primary = str(row["emphasis"]) == "primary"
        row_top = y_top - HEADER_H - i * ROW_PITCH
        name_y = row_top - 1.05
        bar_y = row_top - ROW_PITCH + 0.55

        # Logo + horizontal model name.
        add_logo(ax, x0 + 1.15, name_y, str(row["brand"]))
        if is_ours:
            name_color = GTECH_BLUE
            name_font = FONT_BOLD
        else:
            name_color = NAME_OTHER
            name_font = FONT_REGULAR
        ax.text(
            x0 + NAME_INDENT, name_y, str(row["short_label"]),
            ha="left", va="center", fontsize=5.0, fontproperties=name_font,
            color=name_color, zorder=6,
        )

        # Track + score pill.
        add_pill(ax, x0, bar_y, track_len, BAR_H, TRACK_COLOR, zorder=2)
        add_pill(ax, x0, bar_y, score / upper * track_len, BAR_H, bar_color(row), zorder=3)

        # Right-aligned numeric column; asterisks kept from the source tables.
        if is_ours:
            score_color = SCORE_OURS_27B if is_primary else SCORE_OURS_9B
            score_font = FONT_BOLD
        else:
            score_color = SCORE_OTHER
            score_font = FONT_REGULAR
        ax.text(
            x1, bar_y + BAR_H / 2.0, f"{score:.1f}{row['annotation']}",
            ha="right", va="center", fontsize=5.4, fontproperties=score_font,
            color=score_color, zorder=6,
        )


def build_figure():
    panels = load_rows()
    fig = plt.figure(
        figsize=(FIG_W_MM / MM_PER_INCH, FIG_H_MM / MM_PER_INCH),
        facecolor=FIG_BG,
    )
    ax = fig.add_axes([0, 0, 1, 1])
    ax.set_xlim(0, FIG_W_MM)
    ax.set_ylim(0, FIG_H_MM)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_facecolor(FIG_BG)
    for spine in ax.spines.values():
        spine.set_visible(False)

    for panel_id in range(1, 9):
        col = (panel_id - 1) % N_COLS
        row = (panel_id - 1) // N_COLS
        x0 = MARGIN_L + col * (BLOCK_W + GUTTER_X)
        y_top = FIG_H_MM - MARGIN_T - row * (BLOCK_H + GUTTER_Y)
        draw_block(ax, x0, y_top, panel_id, panels[panel_id])

    fig.canvas.draw()
    return fig


def export_exact_size(fig) -> None:
    with mpl.rc_context({"savefig.bbox": None}):
        for suffix in ("pdf", "svg", "png"):
            fig.savefig(
                OUTPUT_STEM.with_suffix(f".{suffix}"),
                dpi=300,
                facecolor=FIG_BG,
                edgecolor="none",
                bbox_inches=None,
                pad_inches=0,
            )


def export_grayscale_preview() -> None:
    with Image.open(OUTPUT_STEM.with_suffix(".png")) as source:
        rgba = source.convert("RGBA")
        white = Image.new("RGBA", rgba.size, "white")
        white.alpha_composite(rgba)
        ImageOps.grayscale(white.convert("RGB")).save(
            OUTPUT_STEM.with_name(f"{OUTPUT_STEM.name}_grayscale.png"),
            dpi=(300, 300),
        )


def main() -> None:
    figure = build_figure()
    export_exact_size(figure)
    export_grayscale_preview()
    plt.close(figure)


if __name__ == "__main__":
    main()


==> figures/venus2_page1_v8/venus2_page1_v8_minimal_editorial.py <==
# Academic Figure Skill Asset Confirmation (verified against assets/figures/)
# (a)-(h) BarComparison -> assets/figures/BarComparison -> param inherit
# Panel-specific scalar aggregates have no uncertainty arrays; production
# BarComparison geometry is inherited, while data come from source_data.csv.
"""Generate the compact white-background benchmark figure for the front page."""

from __future__ import annotations

import csv
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.font_manager import FontProperties, fontManager
from matplotlib.offsetbox import AnnotationBbox, OffsetImage, TextArea
from matplotlib.patches import PathPatch
from matplotlib.path import Path as MplPath
from PIL import Image, ImageOps

# Mandatory typography baseline from academic-figure-skill.
mpl.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Arial", "Helvetica", "Liberation Sans"],
    "font.size": 8,
    "axes.titlesize": 8,
    "axes.labelsize": 8,
    "xtick.labelsize": 7,
    "ytick.labelsize": 7,
    "legend.fontsize": 8,
    "figure.titlesize": 9,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.linewidth": 0.6,
    "xtick.direction": "out",
    "ytick.direction": "out",
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "legend.frameon": False,
})

# Mandatory color baseline. The brand-aware palette below is the explicit
# task-level override requested for these comparison bars.
CATEGORICAL = ["#2166AC", "#B2182B", "#1B7837", "#F1A340", "#762A83", "#666666"]
CATEGORICAL_EXTENDED = [
    "#2166AC", "#B2182B", "#1B7837", "#F1A340", "#762A83", "#666666",
    "#4393C3", "#D6604D", "#5AAE61", "#B35806", "#9970AB", "#999999",
]
DIVERGING = ["#2166AC", "#F7F7F7", "#B2182B"]
SEQUENTIAL = ["#F7FBFF", "#6BAED6", "#08306B"]
ACCENT_RED = "#B2182B"
GREY = "#999999"
BLACK = "#222222"
FIG_BG = "#FFFFFF"

# Mandatory export baseline.
mpl.rcParams.update({
    "pdf.fonttype": 42,
    "svg.fonttype": "none",
    "savefig.bbox": "tight",
    "savefig.dpi": 300,
})


def save_cns_figure(fig, filename):
    """Reference export helper retained for skill compliance."""
    fig.savefig(f"{filename}.pdf", bbox_inches="tight", dpi=300)
    fig.savefig(f"{filename}.png", bbox_inches="tight", dpi=300)


HERE = Path(__file__).resolve().parent
DATA_PATH = HERE / "source_data.csv"
OUTPUT_STEM = HERE / "venus2_page1_v8_minimal_editorial"
MM_PER_INCH = 25.4
FIG_W_MM = 165.9
FIG_H_MM = 80.0

FONT_REGULAR_PATH = HERE / "fonts" / "LiberationSerif-Regular.ttf"
FONT_BOLD_PATH = HERE / "fonts" / "LiberationSerif-Bold.ttf"
for font_path in (FONT_REGULAR_PATH, FONT_BOLD_PATH):
    if not font_path.exists():
        raise FileNotFoundError(font_path)
    fontManager.addfont(font_path)

# Times New Roman is proprietary and is not installed in the build image.
# Liberation Serif is its metric-compatible open substitute; the bundled
# files keep the rendering deterministic and are embedded in the PDF.
mpl.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Liberation Serif"],
})
FONT_REGULAR = FontProperties(
    family="Liberation Serif",
    fname=FONT_REGULAR_PATH,
    weight="normal",
)
FONT_BOLD = FontProperties(
    family="Liberation Serif",
    fname=FONT_BOLD_PATH,
    weight="bold",
)
PANEL_TITLES = {
    1: "VenusBench-Mobile",
    2: "MobileWorld",
    3: "WebVoyager",
    4: "Odysseys",
    5: "OSWorld-Verified",
    6: "DeskCraft",
    7: "VenusBench-CAPTCHA",
    8: "VenusBench-GD",
}

PANEL_UPPER = {
    1: 60.0,
    2: 100.0,
    3: 100.0,
    4: 100.0,
    5: 100.0,
    6: 60.0,
    7: 100.0,
    8: 100.0,
}

BAR_COLORS = {
    "primary": "#168CF3",
    "secondary": "#63A9DD",
    "prior": "#9BC9E8",
    "Qwen": "#D2CCF0",
    "Claude": "#EECABC",
    "Kimi": "#BFC0C3",
    "Seed": "#B9D8E5",
    "Holo": "#B9BBC0",
    "Fara": "#B8D8EF",
    "GLM": "#C5C9CE",
    "OpenAI": "#C9CED0",
    "GUI-Owl": "#D5C7E8",
    "MAI-UI": "#BDD3E8",
    "GTA1": "#B4E1F2",
}
BAR_OPACITY_BOTTOM = 0.94
BAR_OPACITY_TOP = 0.54
BAR_FADE_POWER = 1.35

LOGO_PATHS = {
    "UI-Venus": HERE.parent / "ui-venus-logo-3.png",
    "Qwen": HERE / "brand_logos" / "qwen.png",
    "Claude": HERE / "brand_logos" / "claude.png",
    "Kimi": HERE / "brand_logos" / "kimi.png",
    "Seed": HERE / "brand_logos" / "seed.png",
    "Holo": HERE / "brand_logos" / "holo.png",
    "GLM": HERE / "brand_logos" / "glm.png",
    "OpenAI": HERE / "brand_logos" / "openai.png",
    "MAI-UI": HERE / "brand_logos" / "mai-ui.png",
    "Fara": HERE / "brand_logos" / "fara.png",
    "GTA1": HERE / "brand_logos" / "salesforce.png",
}

# Keep a filled monogram only for the unused GUI-Owl fallback, whose approved
# standalone artwork is not part of this figure's source bundle.
BRAND_BADGES = {
    "GUI-Owl": ("OWL", "#7658B5"),
}

LOGO_TARGET_POINTS = {
    "Holo": 8.6,
    "Fara": 8.4,
    "GTA1": 8.8,
}

DISPLAY_LABELS = {
    "GUI-Owl-1.5-32B-Instruct": "GUI-Owl-1.5-\n32B-Instruct",
    "Doubao-Seed-2.0-Pro": "Doubao-Seed-\n2.0-Pro",
}


def load_rows() -> dict[int, list[dict[str, object]]]:
    panels: dict[int, list[dict[str, object]]] = {i: [] for i in range(1, 9)}
    with DATA_PATH.open(newline="", encoding="utf-8") as handle:
        for raw in csv.DictReader(handle):
            if not raw["short_label"].strip() or " " in raw["short_label"]:
                raise ValueError(f"Display name must be a full hyphenated name: {raw['model']}")
            raw["score"] = float(raw["score"]) if raw["score"].strip() else None
            panels[int(raw["panel_order"])].append(raw)
    for panel_id, rows in panels.items():
        if len(rows) != 6:
            raise ValueError(f"Panel {panel_id} must contain six rows")
        ours = sum(str(row["brand"]) == "UI-Venus" for row in rows)
        if ours != 2:
            raise ValueError(
                f"Panel {panel_id} must contain both UI-Venus-2 variants and four external models"
            )
        available = [float(row["score"]) for row in rows if row["score"] is not None]
        if available and available != sorted(available, reverse=True):
            raise ValueError(f"Panel {panel_id} is not sorted by score")
    return panels


def bar_color(row: dict[str, object]) -> str:
    emphasis = str(row["emphasis"])
    if emphasis in {"primary", "secondary", "prior"}:
        return BAR_COLORS[emphasis]
    return BAR_COLORS[str(row["brand"])]


def add_top_rounded_bar(
    ax,
    x: float,
    score: float,
    upper: float,
    color: str,
) -> None:
    width = 0.66
    x0, x1 = x - width / 2.0, x + width / 2.0
    rx, ry = 0.055, min(upper * 0.008, score * 0.08)
    vertices = [
        (x0, 0.0),
        (x0, score - ry),
        (x0, score),
        (x0 + rx, score),
        (x1 - rx, score),
        (x1, score),
        (x1, score - ry),
        (x1, 0.0),
        (x0, 0.0),
    ]
    codes = [
        MplPath.MOVETO,
        MplPath.LINETO,
        MplPath.CURVE3,
        MplPath.CURVE3,
        MplPath.LINETO,
        MplPath.CURVE3,
        MplPath.CURVE3,
        MplPath.LINETO,
        MplPath.CLOSEPOLY,
    ]
    clip_patch = PathPatch(
        MplPath(vertices, codes),
        facecolor="none",
        edgecolor="none",
        linewidth=0,
        transform=ax.transData,
    )
    ax.add_patch(clip_patch)

    fade = np.linspace(0.0, 1.0, 256) ** BAR_FADE_POWER
    opacity = BAR_OPACITY_BOTTOM + (BAR_OPACITY_TOP - BAR_OPACITY_BOTTOM) * fade
    rgb = np.asarray(mpl.colors.to_rgb(color))
    rgba = np.empty((opacity.size, 1, 4), dtype=float)
    rgba[:, :, :3] = rgb
    rgba[:, 0, 3] = opacity
    gradient = ax.imshow(
        rgba,
        extent=(x0, x1, 0.0, score),
        origin="lower",
        aspect="auto",
        interpolation="bicubic",
        zorder=2,
    )
    gradient.set_clip_path(clip_patch)


def add_logo(ax, x: float, y: float, brand: str) -> None:
    path = LOGO_PATHS.get(brand)
    if path is not None:
        if not path.exists():
            raise FileNotFoundError(path)
        image = plt.imread(path)
        target_pt = LOGO_TARGET_POINTS.get(brand, 7.8)
        icon = OffsetImage(
            image,
            zoom=target_pt / max(image.shape[:2]),
            interpolation="lanczos",
            resample=True,
        )
        ax.add_artist(
            AnnotationBbox(
                icon,
                (x, y),
                frameon=False,
                pad=0,
                annotation_clip=True,
                zorder=5,
            )
        )
        return

    if brand not in BRAND_BADGES:
        raise KeyError(f"No logo or monogram registered for brand {brand}")
    badge_text, badge_color = BRAND_BADGES[brand]
    badge = TextArea(
        badge_text,
        textprops={
            "color": "white",
            "fontsize": 5.0,
            "fontproperties": FONT_BOLD,
            "ha": "center",
            "va": "center",
        },
    )
    ax.add_artist(
        AnnotationBbox(
            badge,
            (x, y),
            frameon=True,
            pad=0.04,
            bboxprops={
                "boxstyle": "round,pad=0.16",
                "facecolor": badge_color,
                "edgecolor": "none",
            },
            annotation_clip=True,
            zorder=5,
        )
    )


def configure_panel(ax, panel_id: int, upper: float) -> None:
    ax.set_xlim(-1.85, 5.50)
    ax.set_ylim(-0.38 * upper, 1.18 * upper)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_facecolor(FIG_BG)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.hlines(0, -0.30, 5.36, color="#C4CCD3", linewidth=0.48, zorder=1)
    title_size = 6.7 if panel_id == 7 else 7.0
    ax.text(
        2.5,
        1.115 * upper,
        PANEL_TITLES[panel_id],
        ha="center",
        va="center",
        fontsize=title_size,
        fontproperties=FONT_BOLD,
        color="#1E2933",
        zorder=7,
    )


def draw_available(ax, rows: list[dict[str, object]], upper: float) -> None:
    # Direct labels identify every bar, so a separate legend would be redundant.
    for x, row in enumerate(rows):
        score = float(row["score"])
        add_top_rounded_bar(
            ax,
            float(x),
            score,
            upper,
            bar_color(row),
        )
        ax.text(
            x,
            score + 0.022 * upper,
            f"{score:.1f}{row['annotation']}",
            ha="center",
            va="bottom",
            fontsize=5.3,
            fontproperties=FONT_REGULAR,
            color="#27323C",
            zorder=6,
        )
        add_logo(ax, float(x), max(score - 0.115 * upper, score * 0.50), str(row["brand"]))
        is_primary = str(row["emphasis"]) == "primary"
        is_ours = str(row["brand"]) == "UI-Venus"
        ax.text(
            x + 0.22,
            -0.040 * upper,
            DISPLAY_LABELS.get(str(row["short_label"]), str(row["short_label"])),
            ha="right",
            va="top",
            rotation=45,
            rotation_mode="anchor",
            fontsize=5.0,
            fontproperties=FONT_BOLD if is_ours else FONT_REGULAR,
            color="#1687E8" if is_primary else "#515A63",
            clip_on=False,
            zorder=6,
        )


def draw_unavailable(ax, upper: float) -> None:
    ax.text(
        2.5,
        0.43 * upper,
        "Scores not reported",
        ha="center",
        va="center",
        fontsize=5.8,
        fontproperties=FONT_REGULAR,
        color="#7B828A",
        zorder=4,
    )


def build_figure():
    panels = load_rows()
    fig, axes = plt.subplots(
        2,
        4,
        figsize=(FIG_W_MM / MM_PER_INCH, FIG_H_MM / MM_PER_INCH),
        facecolor=FIG_BG,
    )
    fig.subplots_adjust(
        left=0.006,
        right=0.994,
        bottom=0.070,
        top=0.985,
        wspace=0.025,
        hspace=0.115,
    )

    for panel_id, ax in enumerate(axes.flat, start=1):
        upper = PANEL_UPPER[panel_id]
        configure_panel(ax, panel_id, upper)
        rows = panels[panel_id]
        if all(row["score"] is None for row in rows):
            draw_unavailable(ax, upper)
        else:
            draw_available(ax, rows, upper)
    fig.canvas.draw()
    return fig


def export_exact_size(fig) -> None:
    with mpl.rc_context({"savefig.bbox": None}):
        for suffix in ("pdf", "svg", "png"):
            fig.savefig(
                OUTPUT_STEM.with_suffix(f".{suffix}"),
                dpi=300,
                facecolor=FIG_BG,
                edgecolor="none",
                bbox_inches=None,
                pad_inches=0,
            )


def export_grayscale_preview() -> None:
    with Image.open(OUTPUT_STEM.with_suffix(".png")) as source:
        rgba = source.convert("RGBA")
        white = Image.new("RGBA", rgba.size, "white")
        white.alpha_composite(rgba)
        ImageOps.grayscale(white.convert("RGB")).save(
            OUTPUT_STEM.with_name(f"{OUTPUT_STEM.name}_grayscale.png"),
            dpi=(300, 300),
        )


def main() -> None:
    figure = build_figure()
    export_exact_size(figure)
    export_grayscale_preview()
    plt.close(figure)


if __name__ == "__main__":
    main()

